Closed Form Fractional Integration and Differentiation via Real Exponentially Spaced Pole-Zero Pairs

We derive closed-form expressions for the poles and zeros of approximate fractional integrator/differentiator filters, which correspond to spectral roll-off filters having any desired log-log slope to a controllable degree of accuracy over any bandwidth. The filters can be described as a uniform exponential distribution of poles along the negative-real axis of the s plane, with zeros interleaving them. Arbitrary spectral slopes are obtained by sliding the array of zeros relative to the array of poles, where each array maintains periodic spacing on a log scale. The nature of the slope approximation is close to Chebyshev optimal in the interior of the pole-zero array, approaching conjectured Chebyshev optimality over all frequencies in the limit as the order approaches infinity. Practical designs can arbitrarily approach the equal-ripple approximation by enlarging the pole-zero array band beyond the desired frequency band. The spectral roll-off slope can be robustly modulated in real time by varying only the zeros controlled by one slope parameter. Software implementations are provided in matlab and Faust.

==> bode_pink.m <==
% Created from /l/421/demos/PinkingFilters/tpinkf.m

% called by bode_main.m

if !exist('dopause'), dopause=0; end

linewidth = 2;  % need 4 or more for EPS, 2 fine for TIKZ
bpline = '-b';  % Bode magnitude plot
asline = '--m'; % Bode magnitude plot asymptotes
% (dashed/dotted lines not available in tikz from (MacPorts) Octave right now,
%  so carefully choose colors to be distinguishable as gray levels)

% Bode magnitude plot for N-pole, N-zero filter approximating f^alpha

%N = 5; % Number of poles
N = 12; % Number of poles
alphas = [-1/2, 1/2, -0.2]; nalphas = length(alphas);
r = 2; % set closer to 1 for increased accuracy
for ia = 1:nalphas
  alpha = alphas(ia);
  mz = r .^ (-alpha+[0:N-1]); % minus the zeros
  mp = r .^ [0:N-1]; % minus the poles
  wa = [0.1*min(mp):0.01:10*max(mp)]; % radian frequency axis
  Ba = poly(mz) % filter transfer-function numerator B(s)
  Aa = poly(mp) % filter transfer-function denominator A(s)
  gainScale = Aa(end)/Ba(end); % Scale for unity dc gain (s plane)
  Ba = Ba * gainScale;
  Ha = freqs(Ba,Aa,wa);
  pdata = db(Ha); % filter magnitude frequency response in dB
  semilogx(wa,pdata,bpline,'linewidth',linewidth); grid; % Bode plot
  hold on % now draw the asymptotes:
  curDB = 0;
  pw = wa(1);
  slopeNeg = alpha<0;
  if slopeNeg, slope=-6.02; else slope=6.02; end
  for i=1:N
    if slopeNeg, bw=mp(i); else bw=mz(i); end  % Head to next break frequency
    semilogx([pw bw],[curDB curDB],asline,'linewidth',linewidth);
    pw = bw;
    % contine to next zero|pole at broken slope:
    if slopeNeg, bw = mz(i); else bw = mp(i); end
    newDB = curDB + slope*log2(bw/pw); % pole i breaks
    semilogx([pw bw],[curDB newDB],asline,'linewidth',linewidth);
    curDB = newDB;
    pw = bw;
  end
  semilogx([pw wa(end)],[curDB curDB],asline,'linewidth',linewidth);

  % Plot poles and zeros swung around to jw axis:
  semilogx(mz,zeros(1,length(mz)),'ok','linewidth',linewidth);
  semilogx(mp,zeros(1,length(mp)),'xk','linewidth',linewidth);
  axis tight;
  xlabel('log10 ( Radian Frequency )');
  ylabel('Magnitude (dB)');
  % title('Bode Plot and Stick Diagram');
  title(sprintf('alpha = %0.1f, N=%d',alpha,N));
  loc = 'southwest';
  if slope>0, loc = 'southeast'; end
  legend('Filter Gain','Asymptotes','location',loc);
  hold off
  if dopause, disp('PAUSING'); pause; end
  fname = bode_filename('bode-pink',alpha,N);
  print(['./tikz/',fname,'.tikz'],'-dtikz'); % for inclusion in LaTeX
end % for ia = 1:nalphas

